Searching for a source without gradients: how good is infotaxis and how to beat it

Infotaxis is a popular search algorithm designed to track a source of odor in a turbulent environment using information provided by odor detections. To exemplify its capabilities, the source-tracking task was framed as a partially observable Markov decision process consisting in finding, as fast as possible, a stationary target hidden in a 2D grid using stochastic partial observations of the target location. Here we provide an extended review of infotaxis, together with a toolkit for devising better strategies. We first characterize the performance of infotaxis in domains from 1D to 4D. Our results show that, while being suboptimal, infotaxis is reliable (the probability of not reaching the source approaches zero), efficient (the mean search time scales as expected for the optimal strategy), and safe (the tail of the distribution of search times decays faster than any power law, though subexponentially). We then present three possible ways of beating infotaxis, all inspired by methods used in artificial intelligence: tree search, heuristic approximation of the value function, and deep reinforcement learning. The latter is able to find, without any prior human knowledge, the (near) optimal strategy. Altogether, our results provide evidence that the margin of improvement of infotaxis toward the optimal strategy gets smaller as the dimensionality increases.

==> anc/titles_and_captions.txt <==
SM_additional_information.pdf                           title: Additional information                   description: Provides additional information: 1) derivation of the model in n dimensions, 2) additional details on the methodology, 3) naive policies, 4) explicit calculation of the expected entropy, 5) additional results on infotaxis, 6) N-step infotaxis algorithm, 7) additional results on space-aware infotaxis, 8) additional details on deep reinforcement learning.
SM_example_of_step_by_step_search.pdf                   title: Step-by-step search                      description: Step-by-step illustration of how a search proceeds and how Bayesian updates are computed.
SM_video_Fig1_example_2D_search.mp4                     title: Video Fig1 2D                            description: Video of the 2D search shown in Fig. 1 of the main paper.
SM_video_Fig1_example_3D_search.mp4                     title: Video Fig1 3D                            description: Video of the 3D search shown in Fig. 1 of the main paper.
SM_video_hybrid_Bayesian_MC_method.mp4                  title: Video Bayesian/Monte-Carlo setting       description: Video illustrating the hybrid Bayesian/Monte-Carlo setting used to compute statistics efficiently.
SM_video_bad_policies_greedy_success.mp4                title: Video greedy policy (success)            description: Video of a successful search with the greedy policy.
SM_video_bad_policies_greedy_failure.mp4                title: Video greedy policy (failure)            description: Video of a failed search with the greedy policy.
SM_video_bad_policies_most_likely_state.mp4             title: Video most likely state policy           description: Video of a search with the most likely state policy.
SM_video_bad_policies_voting.mp4                        title: Video voting policy                      description: Video of a search with the voting policy.
SM_video_bad_policies_mean_distance.mp4                 title: Video mean distance policy               description: Video of a search with the mean distance policy.
SM_video_1D_example1_infotaxis.mp4                      title: Video 1D example 1 infotaxis             description: Video of a 1D search with the infotaxis policy (example 1).
SM_video_1D_example1_space_aware_infotaxis.mp4          title: Video 1D example 1 space-aware infotaxis description: Video of a 1D search with the space-aware infotaxis policy (example 1).
SM_video_1D_example1_RL.mp4                             title: Video 1D example 1 RL                    description: Video of a 1D search with the reinforcement learning policy (example 1).
SM_video_1D_example2_infotaxis.mp4                      title: Video 1D example 2 infotaxis             description: Video of a 1D search with the infotaxis policy (example 2).
SM_video_1D_example2_space_aware_infotaxis.mp4          title: Video 1D example 2 space-aware infotaxis description: Video of a 1D search with the space-aware infotaxis policy (example 2).
SM_video_1D_example2_RL.mp4                             title: Video 1D example 2 RL                    description: Video of a 1D search with the reinforcement learning policy (example 2).
SM_video_1D_example3_infotaxis.mp4                      title: Video 1D example 3 infotaxis             description: Video of a 1D search with the infotaxis policy (example 3).
SM_video_1D_example3_space_aware_infotaxis.mp4          title: Video 1D example 3 space-aware infotaxis description: Video of a 1D search with the space-aware infotaxis policy (example 3).
SM_video_2D_example1_infotaxis.mp4                      title: Video 2D example 1 infotaxis             description: Video of a 2D search with the infotaxis policy (example 1).
SM_video_2D_example1_space_aware_infotaxis.mp4          title: Video 2D example 1 space-aware infotaxis description: Video of a 2D search with the space-aware infotaxis policy (example 1).
SM_video_2D_example1_RL.mp4                             title: Video 2D example 1 RL                    description: Video of a 2D search with the reinforcement learning policy (example 1).
SM_video_2D_example2_infotaxis.mp4                      title: Video 2D example 2 infotaxis             description: Video of a 2D search with the infotaxis policy (example 2).
SM_video_2D_example2_space_aware_infotaxis.mp4          title: Video 2D example 2 space-aware infotaxis description: Video of a 2D search with the space-aware infotaxis policy (example 2).
SM_video_2D_example2_RL.mp4                             title: Video 2D example 2 RL                    description: Video of a 2D search with the reinforcement learning policy (example 2).
SM_video_2D_example3_infotaxis.mp4                      title: Video 2D example 3 infotaxis             description: Video of a 2D search with the infotaxis policy (example 3).
SM_video_2D_example3_space_aware_infotaxis.mp4          title: Video 2D example 3 space-aware infotaxis description: Video of a 2D search with the space-aware infotaxis policy (example 3).
SM_video_2D_example4_infotaxis.mp4                      title: Video 2D example 4 infotaxis             description: Video of a 2D search with the infotaxis policy (example 4).
SM_video_2D_example4_space_aware_infotaxis.mp4          title: Video 2D example 4 space-aware infotaxis description: Video of a 2D search with the space-aware infotaxis policy (example 4).
SM_video_3D_example1_infotaxis.mp4                      title: Video 3D example 1 infotaxis             description: Video of a 3D search with the infotaxis policy (example 1).
SM_video_3D_example1_space_aware_infotaxis.mp4          title: Video 3D example 1 space-aware infotaxis description: Video of a 3D search with the space-aware infotaxis policy (example 1).
SM_video_3D_example2_infotaxis.mp4                      title: Video 3D example 2 infotaxis             description: Video of a 3D search with the infotaxis policy (example 2).
SM_video_3D_example2_space_aware_infotaxis.mp4          title: Video 3D example 2 space-aware infotaxis description: Video of a 3D search with the space-aware infotaxis policy (example 2).


